Can Tabular In-Context Learners Generalize to Biomolecular Property Prediction?

Predicting biomolecular properties from limited labeled data is a central bottleneck in protein engineering and small-molecule design. As strong pretrained encoders now supply rich fixed-length representations, the difficulty has shifted from representation learning to building a data-efficient predictor for the few-shot regime. Tabular foundation models such as TabPFN and TabICL perform this prediction through in-context inference after pretraining on synthetic tables. We test whether they can act as flexible interpolators over informative fixed biomolecular representations. Treating each method as a predictor-representation pair, we evaluate across two domains. On ProteinGym, TabPFN3-ESMC600M is competitive with leading supervised-substitution entries and obtains the lowest MSE among the leaderboard-context rows considered, while Kermut remains stronger by Spearman. Performance is substantially lower under modulo and contiguous holdouts than under random splits. On the five-endpoint PpEST dataset, tabular models show favorable descriptive performance against matched supervised baselines, but the random split measures within-family interpolation and the small endpoint count precludes strong model-ordering claims. For small-molecule classification with ECFP/RDKit descriptors, no single predictor-representation pairing dominates across TDC ADMET, MoleculeNet, FS-Mol, and DrugOOD, but several pairings are competitive with strong descriptor and graph baselines. Crucially, on both protein and small-molecule few-shot tasks, these predictor-representation pairs offer strong performance. We conclude that tabular foundation models can be strong biomolecular predictors, but only when coupled with expressive representations.

==> anc/source_tables/external_drugood_reference_vs_our_fulltrain_ood.csv <==
task_name,drugood_erm_pct,drugood_best_reported_model,drugood_best_reported_pct,moleood_pct,our_best_bundle,our_best_ood_roc_auc,our_best_ood_roc_auc_pct,gap_to_external_best_pct,gap_to_external_erm_pct
drugood-lbap-core-ic50-assay,70.93,MoleOOD,71.38,71.38,xgboost_ecfp,0.7339895167626356,73.39895167626355,2.018951676263555,2.4689516762635435
drugood-lbap-core-ic50-scaffold,67.31,MoleOOD,68.02,68.02,tabicl_rdkit,0.7078495684728044,70.78495684728044,2.7649568472804447,3.4749568472804384
drugood-lbap-core-ic50-size,67.4,MixUp,67.77,66.51,chemprop_chemeleon,0.684459717416453,68.4459717416453,0.6759717416452986,1.045971741645289


==> anc/source_tables/external_fsmol_reference_vs_our_fewshot_prc_auc_high_coverage.csv <==
shot_k,reference_model,reference_mean_prc_auc,reference_task_count,bundle_name,our_mean_prc_auc,our_task_count,delta_our_minus_reference_prc_auc
16,ProtoNet-gnn+ecfp+fc-Support64,0.6809681528662417,157,tabpfn3_ecfp_rdkit,0.6073185994887512,157.0,-0.07364955337749046
32,ProtoNet-gnn+ecfp+fc-Support64,0.7173375796178343,157,tabpfn3_ecfp_rdkit,0.6429771442609097,157.0,-0.0743604353569246
64,ProtoNet-gnn+ecfp+fc-Support64,0.7456878980891722,157,tabpfn3_ecfp_rdkit,0.672834941244594,157.0,-0.07285295684457826
128,ProtoNet-gnn+ecfp+fc-Support64,0.7763757961783441,157,,,,
256,ProtoNet-gnn+ecfp+fc-Support64,0.735860465116279,43,,,,


==> anc/source_tables/external_moleculenet_reference_vs_our_fulltrain_high_coverage.csv <==
dataset_name,reference_best_model,reference_best_roc_auc_pct,dm_pnn_roc_auc_pct,unimol_roc_auc_pct,kmol_roc_auc_pct,our_best_high_coverage_bundle,our_best_high_coverage_roc_auc_pct,our_defined_endpoint_count,expected_endpoint_count,coverage_fraction,gap_to_reference_best_pct
sider,kMoL,67.9,57.0,65.9,67.9,tabpfn3_rdkit,67.94177499287034,27.0,27,1.0,0.04177499287033015
clintox,Uni-Mol,91.9,90.6,91.9,90.0,tabpfn3_rdkit,92.94851075661211,2.0,2,1.0,1.048510756612103
bace,kMoL,87.6,80.9,85.7,87.6,tabpfn3_ecfp,85.76086956521739,1.0,1,1.0,-1.8391304347826036
bbbp,kMoL,90.5,71.0,72.9,90.5,tabicl_rdkit,75.84545717313806,1.0,1,1.0,-14.654542826861942
tox21,kMoL,84.9,75.9,79.6,84.9,tabpfn3_rdkit,77.22958839239223,12.0,12,1.0,-7.670411607607775
toxcast,kMoL,77.13,65.5,69.6,77.13,tabpfn3_rdkit,75.4272721567249,608.0,617,0.9854132901134521,-1.702727843275099
hiv,kMoL,81.3,77.1,80.8,81.3,tabpfn3_ecfp_rdkit,79.79895324359296,1.0,1,1.0,-1.5010467564070353
muv,kMoL,83.2,78.6,82.1,83.2,tabpfn3_rdkit,84.72810375436983,15.0,17,0.8823529411764706,1.5281037543698233
pcba,Uni-Mol,88.5,86.2,88.5,83.7,,,,128,,


==> anc/source_tables/external_tdc_leaderboard_reference.csv <==
tdc_name,task_name,url,metric,leaderboard_top_model,leaderboard_top_score,chemprop_score,chemprop_rank,chemprop_rdkit_score,chemprop_rdkit_rank
TDC.Bioavailability_Ma,Bioavailability_Ma,https://tdcommons.ai/benchmark/admet_group/04bioav/,auroc,MiniMol,0.942,0.86,18,0.886,16
TDC.HIA_Hou,HIA_Hou,https://tdcommons.ai/benchmark/admet_group/02hia/,auroc,MiniMol,0.993,0.965,13,0.981,7
TDC.Pgp_Broccatelli,PgpBroccatelli,https://tdcommons.ai/benchmark/admet_group/03pgp/,auroc,MapLight + GNN,0.938,0.86,14,0.886,12
TDC.BBB_Martins,BBB_Martins,https://tdcommons.ai/benchmark/admet_group/07bbb/,auroc,MiniMol,0.924,0.821,23,0.869,17
TDC.CYP2C9_Veith,Cyp2c9Veith,https://tdcommons.ai/benchmark/admet_group/10cyp2c9i/,auprc,MapLight + GNN,0.859,0.754,11,0.777,8
TDC.CYP2D6_Veith,Cyp2d6Veith,https://tdcommons.ai/benchmark/admet_group/11cyp2d6i/,auprc,MapLight + GNN,0.79,0.649,10,0.673,8
TDC.CYP3A4_Veith,Cyp3a4Veith,https://tdcommons.ai/benchmark/admet_group/12cyp3a4i/,auprc,MapLight + GNN,0.916,0.862,10,0.876,7
TDC.CYP2C9_Substrate_CarbonMangels,Cyp2c9SubstrateCarbonmangels,https://tdcommons.ai/benchmark/admet_group/13cyp2c9s/,auprc,MiniMol,0.474,0.382,11,0.4,9
TDC.CYP2D6_Substrate_CarbonMangels,Cyp2d6SubstrateCarbonmangels,https://tdcommons.ai/benchmark/admet_group/14cyp2d6s/,auprc,ContextPred,0.736,0.632,12,0.686,8
TDC.CYP3A4_Substrate_CarbonMangels,Cyp3a4SubstrateCarbonmangels,https://tdcommons.ai/benchmark/admet_group/15cyp3a4s/,auroc,CFA,0.667,0.596,15,0.619,12
TDC.hERG,Herg,https://tdcommons.ai/benchmark/admet_group/20herg/,auroc,MapLight + GNN,0.88,0.721,19,0.84,8
TDC.AMES,Ames,https://tdcommons.ai/benchmark/admet_group/21ames/,auroc,ZairaChem,0.871,0.842,10,0.85,6
TDC.DILI,Dili,https://tdcommons.ai/benchmark/admet_group/22dili/,auroc,MiniMol,0.956,0.899,8,0.887,9


==> anc/source_tables/external_tdc_vs_our_fulltrain.csv <==
task_name,metric,our_best_bundle,our_best_fulltrain_score,tdc_top_model,tdc_top_score,tdc_chemprop_score,tdc_chemprop_rdkit_score,gap_to_tdc_top,gap_to_tdc_chemprop_rdkit,url
Bioavailability_Ma,auroc,tabpfn3_rdkit,0.7283006318589956,MiniMol,0.942,0.86,0.886,-0.21369936814100432,-0.15769936814100438,https://tdcommons.ai/benchmark/admet_group/04bioav/
HIA_Hou,auroc,tabpfn3_rdkit,0.9868312757201646,MiniMol,0.993,0.965,0.981,-0.006168724279835391,0.005831275720164619,https://tdcommons.ai/benchmark/admet_group/02hia/
PgpBroccatelli,auroc,tabpfn3_ecfp_rdkit,0.9352839242868568,MapLight + GNN,0.938,0.86,0.886,-0.00271607571314314,0.049283924286856795,https://tdcommons.ai/benchmark/admet_group/03pgp/
BBB_Martins,auroc,tabpfn3_rdkit,0.9285100062539088,MiniMol,0.924,0.821,0.869,0.004510006253908738,0.05951000625390879,https://tdcommons.ai/benchmark/admet_group/07bbb/
Cyp2c9Veith,auprc,tabpfn3_ecfp_rdkit,0.7930367987253916,MapLight + GNN,0.859,0.754,0.777,-0.06596320127460842,0.016036798725391543,https://tdcommons.ai/benchmark/admet_group/10cyp2c9i/
Cyp2d6Veith,auprc,tabpfn3_ecfp_rdkit,0.7116733105821522,MapLight + GNN,0.79,0.649,0.673,-0.07832668941784782,0.038673310582152176,https://tdcommons.ai/benchmark/admet_group/11cyp2d6i/
Cyp3a4Veith,auprc,tabicl_rdkit,0.8803911958566967,MapLight + GNN,0.916,0.862,0.876,-0.03560880414330336,0.0043911958566966725,https://tdcommons.ai/benchmark/admet_group/12cyp3a4i/
Cyp2c9SubstrateCarbonmangels,auprc,tabpfn3_ecfp_rdkit,0.4072462546544881,MiniMol,0.474,0.382,0.4,-0.06675374534551187,0.007246254654488082,https://tdcommons.ai/benchmark/admet_group/13cyp2c9s/
Cyp2d6SubstrateCarbonmangels,auprc,tabicl_rdkit,0.7073644704522357,ContextPred,0.736,0.632,0.686,-0.02863552954776427,0.021364470452235662,https://tdcommons.ai/benchmark/admet_group/14cyp2d6s/
Cyp3a4SubstrateCarbonmangels,auroc,tabicl_ecfp_rdkit,0.6532172995780591,CFA,0.667,0.596,0.619,-0.013782700421940963,0.03421729957805908,https://tdcommons.ai/benchmark/admet_group/15cyp3a4s/
Herg,auroc,tabicl_rdkit,0.8557682866961218,MapLight + GNN,0.88,0.721,0.84,-0.02423171330387819,0.015768286696121847,https://tdcommons.ai/benchmark/admet_group/20herg/
Ames,auroc,tabpfn3_rdkit,0.8556423662104212,ZairaChem,0.871,0.842,0.85,-0.015357633789578773,0.005642366210421246,https://tdcommons.ai/benchmark/admet_group/21ames/
Dili,auroc,tabicl_rdkit,0.9326811594202898,MiniMol,0.956,0.899,0.887,-0.02331884057971012,0.04568115942028983,https://tdcommons.ai/benchmark/admet_group/22dili/

